Open-World Semantic Segmentation Including Class Similarity

Interpreting camera data is key for autonomously acting systems, such as autonomous vehicles. Vision systems that operate in real-world environments must be able to understand their surroundings and need the ability to deal with novel situations. This paper tackles open-world semantic segmentation, i.e., the variant of interpreting image data in which objects occur that have not been seen during training. We propose a novel approach that performs accurate closed-world semantic segmentation and, at the same time, can identify new categories without requiring any additional training data. Our approach additionally provides a similarity measure for every newly discovered class in an image to a known category, which can be useful information in downstream tasks such as planning or mapping. Through extensive experiments, we show that our model achieves state-of-the-art results on classes known from training data as well as for anomaly segmentation and can distinguish between different unknown classes.

==> pics/scripts/gauss.py <==
import plotly.graph_objects as go
import math
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D
from scipy.stats import multivariate_normal


def plt_plot_bivariate_normal_pdf(x, y, z):
    fig = plt.figure()
    ax = fig.add_subplot(projection="3d")
    ax.plot_surface(x, y, z, cmap=cm.get_cmap("ocean_r"), linewidth=0, antialiased=True)

    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_zticks([0, 0.05, 0.1, 0.15])
    plt.show()


def np_bivariate_normal_pdf(domain, mean, variance):
    X = np.arange(-domain + mean, domain + mean, 0.01)
    Y = np.arange(-domain + mean, domain + mean, 0.01)
    X, Y = np.meshgrid(X, Y)

    xy = np.column_stack([X.flat, Y.flat])
    mu = np.array([mean, mean])
    sigma = np.array([variance, variance])
    covariance = np.diag(sigma**2)
    z = multivariate_normal.pdf(xy, mean=mu, cov=covariance)
    Z = z.reshape(X.shape)
    return X + mean, Y + mean, Z


plt_plot_bivariate_normal_pdf(*np_bivariate_normal_pdf(5, 0, 1.4))


==> pics/scripts/mav_plot.py <==
import numpy as np
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
sns.set_theme(style="white", rc={"axes.facecolor": (0, 0, 0, 0)})

classes = { 'A': 'road', 'B': 'sidewalk', 'C': 'person', 'D': 'rider', 'E':'car', 'F':'truck', 'G':'bus', 'H': 'motorcycle', 'I':'bicycle', 'J':'building'}

# Create the data
rs = np.random.RandomState(1979)
x = rs.randn(500)
g = np.tile(list("ABCDEFGHIJ"), 50)
df = pd.DataFrame(dict(x=x, g=g))
m = df.g.map(ord)
# df["x"] += m

# Initialize the FacetGrid object
pal = sns.cubehelix_palette(10, rot=-.25, light=.7)
# pal = sns.dark_palette("seagreen")
g = sns.FacetGrid(df, row="g", hue="g", aspect=15, height=.5, palette=pal)

# Draw the densities in a few steps
g.map(sns.kdeplot, "x",
      bw_adjust=.5, clip_on=False,
      fill=True, alpha=0.5, linewidth=1.5)
g.map(sns.kdeplot, "x", clip_on=False, color="w", lw=1, bw_adjust=.5)

# passing color=None to refline() uses the hue mapping
g.refline(y=0, linewidth=2, linestyle="-", color=None, clip_on=False)


# Define and use a simple function to label the plot in axes coordinates
def legend(x, color, label):
    ax = plt.gca()
    ax.text(0, .2, classes[label], fontweight="bold", color=color,
            ha="left", va="center", transform=ax.transAxes)


g.map(legend, "x")

# Set the subplots to overlap
g.figure.subplots_adjust(hspace=-.25)

# Remove axes details that don't play well with overlap
g.set_titles("")
g.set(yticks=[], ylabel="")
g.set(xticks=[], xlabel="")
g.despine(bottom=True, left=True)

plt.show()


==> pics/scripts/objectosphere.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm

N=100

points = np.array([(1,1), (0,1), (-1,1), (-1,0), (-1,-1), (0,-1), (1,-1), (1,0)])
points = points / (0.9 * np.linalg.norm(points, axis=1)[:,None])

#for idx, cls in enumerate(points):
#    pts = np.random.normal(scale=5.0,size=(N,2))*0.04+ cls
#    color_idx = 0.5*np.random.randn(N) + 0.5
    # import ipdb;ipdb.set_trace()
#    color = cm.tab20(idx/(1+len(points))) #cm.viridis(color_idx) # cm.viridis(idx/(1+len(points)))
#    plt.scatter(pts[:,0], pts[:,1], color='b', linewidths=10)

c = np.random.uniform(low=-1, high=1, size=(1000, 2))
c = c / np.linalg.norm(c, axis=1)[:,None]
noise = np.random.normal(scale=0.1, size=(1000, 2))
points = c + noise
plt.scatter(points[:,0], points[:,1], c='black', linewidths=10)

pts = np.random.normal(scale=7.0,size=(N,2))*0.02
plt.scatter(pts[:,0], pts[:,1], c='red', linewidths=10)

# import ipdb;ipdb.set_trace()

ax = plt.gca()
circle = plt.Circle((0, 0), 1, linestyle='-.', color='r', fill=False, linewidth=5)
ax.add_patch(circle)

circle = plt.Circle((0, 0), 0.6, linestyle='-.', color='g', fill=False, linewidth=5)
ax.add_patch(circle)

plt.axis('square')
plt.show()

